Towards Transparency: Exploring LLM Trainings Datasets through Visual Topic Modeling and Semantic Frame

LLMs are now responsible for making many decisions on behalf of humans: from answering questions to classifying things, they have become an important part of everyday life. While computation and model architecture have been rapidly expanding in recent years, the efforts towards curating training datasets are still in their beginnings. This underappreciation of training datasets has led LLMs to create biased and low-quality content. In order to solve that issue, we present Bunka, a software that leverages AI and Cognitive Science to improve the refinement of textual datasets. We show how Topic Modeling coupled with 2-dimensional Cartography can increase the transparency of datasets. We then show how the same Topic Modeling techniques can be applied to Preferences datasets to accelerate the fine-tuning process and increase the capacities of the model on different benchmarks. Lastly, we show how using Frame Analysis can give insights into existing biases in the training corpus. Overall, we argue that we need better tools to explore and increase the quality and transparency of LLMs training datasets.

==> remove_duplicates.py <==
import re


def remove_duplicates_bib(file_path):
    # Read the contents of the file
    with open(file_path, "r") as file:
        lines = file.readlines()

    entries = {}
    entry_lines = []
    current_key = None

    # Process each line in the file
    for line in lines:
        if line.startswith("@"):
            # New entry detected
            if current_key:
                # Save the previous entry
                entry_content = "".join(entry_lines)
                if current_key not in entries:
                    entries[current_key] = entry_content
            # Reset for new entry
            current_key = (
                re.search(r"{([^,]+)", line).group(1).split("-")[0]
            )  # Extract key and remove suffix after hyphen
            entry_lines = [line]
        else:
            entry_lines.append(line)

    # Add the last entry
    if current_key and "".join(entry_lines) not in entries.values():
        entries[current_key] = "".join(entry_lines)

    # Write unique entries back to the file
    with open(file_path.replace(".bib", ".bib"), "w") as file:
        for entry in entries.values():
            file.write(entry)


# Replace 'path_to_your_file.bib' with the actual path to your .bib file
remove_duplicates_bib("bib.bib")
print("Done!")

